On messengers couplings in extended GMSB models

We discuss, for the first time, the role of the superpotential couplings of three messenger fields in a GMSB-type unification model in which messenger sector consists of both 5+5bar and 10+10bar of SU(5). It turns out that these interactions are relevant when coexist with appropriate messenger-MSSM couplings. Then they induce extra contributions to 2-loop soft masses. In the present model, we derive all such soft terms and discuss constraints which have to be satisfied to avoid rapid proton decay and mu/B_mu problem. As an example, it is shown how superpotential couplings of three messengers influence mass spectra when the model is restricted by additional global U(1)_q symmetry. We find that masses of the lightest sleptons are the most sensitive to those new interactions, what in some cases results in the NLSP/NNLSP pattern in which stau or selectron is lighter than the lightest neutralino.

==> anc/m2Phi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     90133,       2295]
NotebookOptionsPosition[     88117,       2222]
NotebookOutlinePosition[     88473,       2238]
CellTagsIndexPosition[     88430,       2235]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["MSSM matter superfields (3rd family + Higgses)", "Subsubsection",
 CellChangeTimes->{{3.578471473423477*^9, 3.578471558838423*^9}, {
  3.578471888972974*^9, 3.578471957942011*^9}, {3.5784721696559267`*^9, 
  3.5784721702557592`*^9}, {3.578472328996374*^9, 3.578472329332416*^9}, {
  3.578472469122098*^9, 3.578472470193366*^9}}],

Cell["\<\
Hu ---> Higgs up
Hd ---> Higgs down
L3 ---> lepton doublet
E3 ---> right tau
Q3 ---> quark doublet
U3 ---> right top quark
D3 ---> right botom quark \
\>", "Text",
 CellChangeTimes->{{3.578471736337146*^9, 3.578471883108419*^9}, {
   3.578472098187064*^9, 3.5784722053836327`*^9}, {3.578472241460487*^9, 
   3.578472273485256*^9}, {3.578502010974327*^9, 3.578502024269969*^9}, {
   3.578503731012912*^9, 3.57850374711835*^9}, {3.578504109021661*^9, 
   3.5785041165486183`*^9}, 3.578507598895171*^9, {3.5785089651627827`*^9, 
   3.578508985053932*^9}, {3.578564557881385*^9, 3.5785645698481913`*^9}, {
   3.5785649578144608`*^9, 3.578564976590047*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
MSSM superfields in the SU(5) notation \
\>", "Subsubsection",
 CellChangeTimes->{{3.5784723581881027`*^9, 3.578472363837019*^9}, {
  3.5784725037859373`*^9, 3.578472513265861*^9}, {3.578503784249638*^9, 
  3.5785037901060534`*^9}, {3.578564790079328*^9, 3.5785647907038317`*^9}}],

Cell["\<\
H5   ---> Hu
H5b ---> Hd
\[Phi]5b  ---> D3 + L3
\[Phi]10  ---> Q3 + U3 + E3\
\>", "Text",
 CellChangeTimes->{{3.578472385756439*^9, 3.5784724450781393`*^9}, {
  3.578472475825268*^9, 3.5784724836340027`*^9}, {3.578503794866248*^9, 
  3.5785038225321693`*^9}, {3.578564527688321*^9, 3.578564540641017*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["messenger fields", "Subsubsection",
 CellChangeTimes->{{3.5784725418653173`*^9, 3.578472591002017*^9}, {
   3.57856460636378*^9, 3.578564620744334*^9}, {3.578564767402964*^9, 
   3.5785647696430883`*^9}, 3.578564809591387*^9}],

Cell["\<\
5+5bar messengers      ---> (Y5, Y5b)
10+10bar messengers  ---> (Y10, Y10b)\
\>", "Text",
 CellChangeTimes->{{3.578472565142955*^9, 3.57847259894702*^9}, {
  3.578503832117992*^9, 3.578503833021204*^9}, {3.578564701450593*^9, 
  3.578564761922884*^9}, {3.578564813463242*^9, 3.578564826215795*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["notation ", "Subsubsection",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.578468809051385*^9, 3.5784688918711348`*^9}, {
  3.578472750060849*^9, 3.578472751987656*^9}, {3.578476271071412*^9, 
  3.578476291886924*^9}, {3.578564670582279*^9, 3.5785646731249323`*^9}}],

Cell[TextData[{
 "(all coupling constants are assumed to be real)\ngauge couplings            \
      --->  g1, g2, g3, al1 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["g1", "2"], "/", 
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}]}], ","}], TraditionalForm]]],
 " al2 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["g2", "2"], "/", 
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}]}], ","}], TraditionalForm]]],
 " al3 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["g3", "2"], "/", 
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]"}], ")"}]}], TraditionalForm]]],
 "\n\[CapitalPhi]\[CapitalPhi]\[CapitalPhi] couplings                    ---> \
 yt, yb, alyt = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["yt", "2"], TraditionalForm]]],
 "/(4\[Pi]), alyb = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["yb", "2"], TraditionalForm]]],
 "/(4\[Pi]),\n\[CapitalPhi]\[CapitalPhi]Y and \[CapitalPhi]YY couplings    \
--->  h1,..., h14, alyh1 = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h1", "2"], TraditionalForm]]],
 "/(4\[Pi]),..., alyh14 = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h14", "2"], TraditionalForm]]],
 "/(4\[Pi])\nYYY couplings                   --->  eta1,..., eta4, aleta1 = \
",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["eta1", "2"], TraditionalForm]]],
 "/(4\[Pi]),..., aleta4 = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["eta4", "2"], TraditionalForm]]],
 "/(4\[Pi]) \n\nscale of soft masses             --->  \[Xi] = F/M"
}], "Text",
 CellChangeTimes->{{3.578472767157453*^9, 3.5784727735336514`*^9}, {
   3.578476322303647*^9, 3.578476465665243*^9}, {3.578476548425761*^9, 
   3.578476594161161*^9}, {3.578476637093607*^9, 3.5784767172127857`*^9}, 
   3.5784767563784447`*^9, {3.57847679081771*^9, 3.5784768414800797`*^9}, 
   3.578476923092925*^9, {3.578501638013681*^9, 3.578501640229473*^9}, 
   3.578501996615076*^9, {3.578502030007543*^9, 3.578502050717502*^9}, {
   3.578502240043153*^9, 3.578502553706984*^9}, {3.578508990895603*^9, 
   3.578509006477303*^9}, {3.578564631725878*^9, 3.578564647574452*^9}, {
   3.578564914607095*^9, 3.578564933451494*^9}, {3.578565621950099*^9, 
   3.578565639422037*^9}, {3.578565686865541*^9, 3.5785656884249067`*^9}, {
   3.578565990291609*^9, 3.578566049743099*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Yukawa couplings in MSSM (gauge indices suppressed)", "Subsubsection",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.5784728126202803`*^9, 3.5784728189379673`*^9}, {
  3.5784730127497053`*^9, 3.57847301303934*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"W\[CapitalPhi]\[CapitalPhi]\[CapitalPhi]", "=", 
   RowBox[{
    RowBox[{"yt", " ", "H5", " ", "\[Phi]10", " ", "\[Phi]10"}], "+", 
    RowBox[{"yb", " ", "H5b", " ", "\[Phi]5b", " ", "\[Phi]10"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.57847282057761*^9, 3.578472877660898*^9}, {
  3.5784729672320547`*^9, 3.578472986408965*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["matter-matter-messenger couplings ", "Subsubsection",
 CellChangeTimes->{{3.578468466718752*^9, 3.578468478645854*^9}, {
   3.578468510070108*^9, 3.578468511285782*^9}, {3.578472639601142*^9, 
   3.578472648689489*^9}, 3.578473011271755*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"W\[CapitalPhi]\[CapitalPhi]Y", "=", 
   RowBox[{
    RowBox[{"h1", " ", "H5", " ", "Y10", " ", "\[Phi]10"}], "+", 
    RowBox[{"h2", " ", "Y5", " ", 
     SuperscriptBox["\[Phi]10", "2"]}], "+", 
    RowBox[{"h3", " ", "H5b", " ", "Y10", " ", "\[Phi]5b"}], "+", 
    RowBox[{"h4", " ", "H5b", " ", "Y5b", " ", "\[Phi]10"}], "+", 
    RowBox[{"h5", " ", "Y10", " ", 
     SuperscriptBox["\[Phi]5b", "2"]}], "+", 
    RowBox[{"h6", " ", "Y5b", " ", "\[Phi]10", " ", "\[Phi]5b"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5784683761945667`*^9, 3.578468382349325*^9}, 
   3.578468448574513*^9, {3.5784684815828123`*^9, 3.578468485990829*^9}, 
   3.5784685203445683`*^9, 3.578471460358255*^9, {3.5785038544084806`*^9, 
   3.5785038729599943`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["matter-messenger-messenger couplings", "Subsubsection",
 CellChangeTimes->{{3.578468493597177*^9, 3.578468506949436*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"W\[CapitalPhi]YY", "=", 
   RowBox[{
    RowBox[{"h7", " ", "H5", " ", 
     SuperscriptBox["Y10", "2"]}], "+", 
    RowBox[{"h8", " ", "Y10", " ", "Y5", " ", "\[Phi]10"}], "+", 
    RowBox[{"h9", " ", "H5b", " ", 
     SuperscriptBox["Y10b", "2"]}], "+", 
    RowBox[{"h10", " ", 
     SuperscriptBox["Y10b", "2"], " ", "\[Phi]5b"}], "+", 
    RowBox[{"h11", " ", "H5", " ", "Y10b", " ", "Y5"}], "+", 
    RowBox[{"h12", " ", "H5b", " ", "Y10", " ", "Y5b"}], "+", 
    RowBox[{"h13", " ", "Y10", " ", "Y5b", " ", "\[Phi]5b"}], "+", 
    RowBox[{"h14", " ", 
     SuperscriptBox["Y5b", "2"], " ", "\[Phi]10"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.578468513566393*^9, 3.5784685222077312`*^9}, 
   3.578472688611937*^9, {3.5785039521258717`*^9, 3.578503968869123*^9}, {
   3.578504011322776*^9, 3.578504035727625*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["messenger-messenger-messenger couplings", "Subsubsection",
 CellChangeTimes->{{3.578472708428617*^9, 3.578472717674416*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WYYY", "=", 
   RowBox[{
    RowBox[{"eta1", " ", 
     SuperscriptBox["Y10", "2"], " ", "Y5"}], "+", 
    RowBox[{"eta2", " ", 
     SuperscriptBox["Y10b", "2"], " ", "Y5b"}], "+", 
    RowBox[{"eta3", " ", "Y10b", " ", 
     SuperscriptBox["Y5", "2"]}], "+", 
    RowBox[{"eta4", " ", "Y10", " ", 
     SuperscriptBox["Y5b", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.578472719686267*^9, 3.578472735983852*^9}, {
  3.578504052952705*^9, 3.578504076176033*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "table of coefficients Cm2Phih related to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"W\[CapitalPhi]\[CapitalPhi]Y", "+", "W\[CapitalPhi]YY"}], 
   TraditionalForm]]]
}], "Subsubsection",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.5784685360251207`*^9, 3.57846857055873*^9}, {
   3.578468603162019*^9, 3.578468709223358*^9}, 3.578471136681229*^9, {
   3.578477077993436*^9, 3.578477097080571*^9}, {3.5784771281114073`*^9, 
   3.578477138392428*^9}, 3.578504139422007*^9, {3.578507302181347*^9, 
   3.5785073355548277`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cm2Phih", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"26", " ", "al1", " ", "alh1"}], "5"]}], "-", 
      RowBox[{"18", " ", "al2", " ", "alh1"}], "-", 
      RowBox[{"32", " ", "al3", " ", "alh1"}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["alh1", "2"]}], "-", 
      FractionBox[
       RowBox[{"16", " ", "al1", " ", "alh11"}], "5"], "-", 
      RowBox[{"12", " ", "al2", " ", "alh11"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh11"}], "+", 
      RowBox[{"48", " ", "alh1", " ", "alh11"}], "+", 
      RowBox[{"12", " ", "alh10", " ", "alh11"}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["alh11", "2"]}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh12"}], "+", 
      RowBox[{"12", " ", "alh1", " ", "alh13"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh14"}], "+", 
      RowBox[{"18", " ", "alh1", " ", "alh2"}], "+", 
      RowBox[{"12", " ", "alh11", " ", "alh2"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh3"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh4"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh5"}], "+", 
      RowBox[{"12", " ", "alh1", " ", "alh6"}], "-", 
      FractionBox[
       RowBox[{"13", " ", "al1", " ", "alh7"}], "5"], "-", 
      RowBox[{"9", " ", "al2", " ", "alh7"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh7"}], "+", 
      RowBox[{"72", " ", "alh1", " ", "alh7"}], "+", 
      RowBox[{"24", " ", "alh11", " ", "alh7"}], "+", 
      RowBox[{"3", " ", "alh12", " ", "alh7"}], "+", 
      RowBox[{"12", " ", "alh13", " ", "alh7"}], "+", 
      RowBox[{"3", " ", "alh3", " ", "alh7"}], "+", 
      RowBox[{"3", " ", "alh5", " ", "alh7"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["alh7", "2"]}], "+", 
      RowBox[{"36", " ", "alh1", " ", "alh8"}], "+", 
      RowBox[{"24", " ", "alh11", " ", "alh8"}], "+", 
      RowBox[{"18", " ", "alh7", " ", "alh8"}], "+", 
      RowBox[{"3", " ", "alh11", " ", "alh9"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alyb"}], "+", 
      RowBox[{"18", " ", "alh1", " ", "alyt"}], "-", 
      RowBox[{"3", " ", "alh14", " ", "alyt"}], "-", 
      RowBox[{"18", " ", "alh2", " ", "alyt"}], "-", 
      RowBox[{"3", " ", "alh4", " ", "alyt"}], "-", 
      RowBox[{"12", " ", "alh6", " ", "alyt"}], "-", 
      RowBox[{"18", " ", "alh8", " ", "alyt"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h12", " ", "h4", " ", "h7"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h13", " ", "h6", " ", "h7"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h1", " ", "h2", " ", "h7", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h3", " ", "h7", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h12", " ", "h4", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h13", " ", "h6", " ", "yt"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["h1", "2"], " ", "h7", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h1", " ", "h2", " ", "h8", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h3", " ", "yb", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", "al1", " ", "alh12"}], "5"]}], "-", 
      RowBox[{"12", " ", "al2", " ", "alh12"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh12"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh12"}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["alh12", "2"]}], "+", 
      RowBox[{"34", " ", "alh12", " ", "alh13"}], "+", 
      RowBox[{"9", " ", "alh12", " ", "alh14"}], "-", 
      FractionBox[
       RowBox[{"16", " ", "al1", " ", "alh3"}], "5"], "-", 
      RowBox[{"12", " ", "al2", " ", "alh3"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh3"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh3"}], "+", 
      RowBox[{"12", " ", "alh10", " ", "alh3"}], "+", 
      RowBox[{"56", " ", "alh12", " ", "alh3"}], "+", 
      RowBox[{"24", " ", "alh13", " ", "alh3"}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["alh3", "2"]}], "-", 
      FractionBox[
       RowBox[{"16", " ", "al1", " ", "alh4"}], "5"], "-", 
      RowBox[{"12", " ", "al2", " ", "alh4"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh4"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh4"}], "+", 
      RowBox[{"56", " ", "alh12", " ", "alh4"}], "+", 
      RowBox[{"16", " ", "alh13", " ", "alh4"}], "+", 
      RowBox[{"12", " ", "alh14", " ", "alh4"}], "+", 
      RowBox[{"12", " ", "alh2", " ", "alh4"}], "+", 
      RowBox[{"32", " ", "alh3", " ", "alh4"}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["alh4", "2"]}], "+", 
      RowBox[{"3", " ", "alh12", " ", "alh5"}], "+", 
      RowBox[{"21", " ", "alh3", " ", "alh5"}], "+", 
      RowBox[{"16", " ", "alh12", " ", "alh6"}], "+", 
      RowBox[{"16", " ", "alh3", " ", "alh6"}], "+", 
      RowBox[{"34", " ", "alh4", " ", "alh6"}], "+", 
      RowBox[{"3", " ", "alh12", " ", "alh7"}], "+", 
      RowBox[{"3", " ", "alh3", " ", "alh7"}], "+", 
      RowBox[{"12", " ", "alh12", " ", "alh8"}], "+", 
      RowBox[{"12", " ", "alh3", " ", "alh8"}], "+", 
      RowBox[{"12", " ", "alh4", " ", "alh8"}], "-", 
      FractionBox[
       RowBox[{"13", " ", "al1", " ", "alh9"}], "5"], "-", 
      RowBox[{"9", " ", "al2", " ", "alh9"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh9"}], "+", 
      RowBox[{"27", " ", "alh10", " ", "alh9"}], "+", 
      RowBox[{"3", " ", "alh11", " ", "alh9"}], "+", 
      RowBox[{"24", " ", "alh12", " ", "alh9"}], "+", 
      RowBox[{"24", " ", "alh3", " ", "alh9"}], "+", 
      RowBox[{"24", " ", "alh4", " ", "alh9"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["alh9", "2"]}], "-", 
      RowBox[{"3", " ", "alh1", " ", "alyb"}], "-", 
      RowBox[{"9", " ", "alh10", " ", "alyb"}], "-", 
      RowBox[{"12", " ", "alh13", " ", "alyb"}], "-", 
      RowBox[{"3", " ", "alh14", " ", "alyb"}], "-", 
      RowBox[{"9", " ", "alh2", " ", "alyb"}], "+", 
      RowBox[{"6", " ", "alh3", " ", "alyb"}], "+", 
      RowBox[{"12", " ", "alh4", " ", "alyb"}], "-", 
      RowBox[{"6", " ", "alh5", " ", "alyb"}], "-", 
      RowBox[{"18", " ", "alh6", " ", "alyb"}], "-", 
      RowBox[{"9", " ", "alh8", " ", "alyb"}], "+", 
      RowBox[{"3", " ", "alh4", " ", "alyt"}], "-", 
      RowBox[{"3", " ", "alh10", " ", "alytau"}], "-", 
      RowBox[{"4", " ", "alh13", " ", "alytau"}], "-", 
      RowBox[{"3", " ", "alh2", " ", "alytau"}], "+", 
      RowBox[{"4", " ", "alh3", " ", "alytau"}], "+", 
      RowBox[{"2", " ", "alh4", " ", "alytau"}], "-", 
      RowBox[{"3", " ", "alh5", " ", "alytau"}], "-", 
      RowBox[{"6", " ", "alh6", " ", "alytau"}], "-", 
      RowBox[{"3", " ", "alh8", " ", "alytau"}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h12", "2"], " ", 
        SuperscriptBox["h13", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"21", " ", "h12", " ", "h13", " ", "h3", " ", "h5"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h12", " ", "h14", " ", "h3", " ", "h6"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h12", " ", "h13", " ", "h4", " ", "h6"}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h3", " ", "h4", " ", "h5", " ", "h6"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h4", "2"], " ", 
        SuperscriptBox["h6", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h12", " ", "h4", " ", "h7"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h12", " ", "h2", " ", "h4", " ", "h8"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h10", " ", "h12", " ", "h13", " ", "h9"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h10", " ", "h3", " ", "h5", " ", "h9"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h10", " ", "h4", " ", "h6", " ", "h9"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h12", " ", "h3", " ", "h4", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h4", " ", "h5", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h3", " ", "h6", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h14", " ", "h4", " ", "h6", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h3", " ", "h7", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h2", " ", "h3", " ", "h8", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h12", " ", "h4", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h3", " ", "yb", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h12", " ", "h3", " ", "h4", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h4", " ", "h5", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h13", " ", "h3", " ", "h6", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h14", " ", "h4", " ", "h6", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h2", " ", "h3", " ", "h8", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13", " ", "al1", " ", "alh10"}], "5"]}], "-", 
      RowBox[{"9", " ", "al2", " ", "alh10"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh10"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["alh10", "2"]}], "+", 
      RowBox[{"3", " ", "alh10", " ", "alh11"}], "-", 
      FractionBox[
       RowBox[{"16", " ", "al1", " ", "alh13"}], "5"], "-", 
      RowBox[{"12", " ", "al2", " ", "alh13"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh13"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh13"}], "+", 
      RowBox[{"24", " ", "alh10", " ", "alh13"}], "+", 
      RowBox[{"22", " ", "alh12", " ", "alh13"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["alh13", "2"]}], "+", 
      RowBox[{"9", " ", "alh13", " ", "alh14"}], "-", 
      FractionBox[
       RowBox[{"9", " ", "al1", " ", "alh3"}], "5"], "-", 
      RowBox[{"3", " ", "al2", " ", "alh3"}], "+", 
      RowBox[{"6", " ", "alh10", " ", "alh3"}], "+", 
      RowBox[{"6", " ", "alh12", " ", "alh3"}], "+", 
      RowBox[{"17", " ", "alh13", " ", "alh3"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["alh3", "2"]}], "+", 
      RowBox[{"7", " ", "alh13", " ", "alh4"}], "+", 
      RowBox[{"4", " ", "alh3", " ", "alh4"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "al1", " ", "alh5"}], "5"], "-", 
      RowBox[{"9", " ", "al2", " ", "alh5"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh5"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh5"}], "+", 
      RowBox[{"27", " ", "alh10", " ", "alh5"}], "+", 
      RowBox[{"3", " ", "alh12", " ", "alh5"}], "+", 
      RowBox[{"57", " ", "alh13", " ", "alh5"}], "+", 
      RowBox[{"24", " ", "alh3", " ", "alh5"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["alh5", "2"]}], "-", 
      FractionBox[
       RowBox[{"16", " ", "al1", " ", "alh6"}], "5"], "-", 
      RowBox[{"12", " ", "al2", " ", "alh6"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh6"}], "+", 
      RowBox[{"3", " ", "alh1", " ", "alh6"}], "+", 
      RowBox[{"24", " ", "alh10", " ", "alh6"}], "+", 
      RowBox[{"7", " ", "alh12", " ", "alh6"}], "+", 
      RowBox[{"74", " ", "alh13", " ", "alh6"}], "+", 
      RowBox[{"12", " ", "alh14", " ", "alh6"}], "+", 
      RowBox[{"12", " ", "alh2", " ", "alh6"}], "+", 
      RowBox[{"8", " ", "alh3", " ", "alh6"}], "+", 
      RowBox[{"22", " ", "alh4", " ", "alh6"}], "+", 
      RowBox[{"36", " ", "alh5", " ", "alh6"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["alh6", "2"]}], "+", 
      RowBox[{"3", " ", "alh13", " ", "alh7"}], "+", 
      RowBox[{"3", " ", "alh5", " ", "alh7"}], "+", 
      RowBox[{"12", " ", "alh13", " ", "alh8"}], "+", 
      RowBox[{"3", " ", "alh3", " ", "alh8"}], "+", 
      RowBox[{"9", " ", "alh5", " ", "alh8"}], "+", 
      RowBox[{"12", " ", "alh6", " ", "alh8"}], "+", 
      RowBox[{"18", " ", "alh10", " ", "alh9"}], "+", 
      RowBox[{"3", " ", "alh3", " ", "alh9"}], "+", 
      RowBox[{"3", " ", "alh3", " ", "alyb"}], "+", 
      RowBox[{"6", " ", "alh5", " ", "alyb"}], "+", 
      RowBox[{"3", " ", "alh6", " ", "alyb"}], "+", 
      RowBox[{"3", " ", "alh6", " ", "alyt"}], "-", 
      RowBox[{"4", " ", "alh12", " ", "alytau"}], "-", 
      RowBox[{"3", " ", "alh2", " ", "alytau"}], "+", 
      RowBox[{"alh3", " ", "alytau"}], "-", 
      RowBox[{"6", " ", "alh4", " ", "alytau"}], "+", 
      RowBox[{"2", " ", "alh6", " ", "alytau"}], "-", 
      RowBox[{"3", " ", "alh8", " ", "alytau"}], "-", 
      RowBox[{"3", " ", "alh9", " ", "alytau"}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h12", "2"], " ", 
        SuperscriptBox["h13", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h13", "2"], " ", 
        SuperscriptBox["h3", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h14", " ", "h3", " ", "h4"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h12", " ", "h13", " ", "h3", " ", "h5"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"21", " ", "h12", " ", "h13", " ", "h4", " ", "h6"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h14", " ", "h5", " ", "h6"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h3", " ", "h4", " ", "h5", " ", "h6"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h13", "2"], " ", 
        SuperscriptBox["h6", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h4", "2"], " ", 
        SuperscriptBox["h6", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h13", " ", "h6", " ", "h7"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h2", " ", "h6", " ", "h8"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h10", " ", "h12", " ", "h13", " ", "h9"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h10", " ", "h3", " ", "h5", " ", "h9"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h10", " ", "h4", " ", "h6", " ", "h9"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h4", " ", "h5", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h3", " ", "h6", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h13", " ", "h6", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h3", " ", "h4", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "h13", " ", "h3", " ", "h6", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h14", " ", "h4", " ", "h6", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h2", " ", "h3", " ", "h8", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h6", "2"], " ", "yb", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"28", " ", "al1", " ", "alh2"}], "5"]}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh2"}], "+", 
      RowBox[{"6", " ", "alh1", " ", "alh2"}], "+", 
      RowBox[{"6", " ", "alh11", " ", "alh2"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["alh2", "2"]}], "-", 
      FractionBox[
       RowBox[{"18", " ", "al1", " ", "alh4"}], "5"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh4"}], "+", 
      RowBox[{"10", " ", "alh12", " ", "alh4"}], "+", 
      RowBox[{"8", " ", "alh13", " ", "alh4"}], "+", 
      RowBox[{"6", " ", "alh14", " ", "alh4"}], "+", 
      RowBox[{"12", " ", "alh2", " ", "alh4"}], "+", 
      RowBox[{"8", " ", "alh3", " ", "alh4"}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["alh4", "2"]}], "-", 
      FractionBox[
       RowBox[{"18", " ", "al1", " ", "alh6"}], "5"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh6"}], "+", 
      RowBox[{"6", " ", "alh10", " ", "alh6"}], "+", 
      RowBox[{"2", " ", "alh12", " ", "alh6"}], "+", 
      RowBox[{"16", " ", "alh13", " ", "alh6"}], "+", 
      RowBox[{"6", " ", "alh14", " ", "alh6"}], "+", 
      RowBox[{"18", " ", "alh2", " ", "alh6"}], "+", 
      RowBox[{"2", " ", "alh3", " ", "alh6"}], "+", 
      RowBox[{"22", " ", "alh4", " ", "alh6"}], "+", 
      RowBox[{"6", " ", "alh5", " ", "alh6"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["alh6", "2"]}], "-", 
      FractionBox[
       RowBox[{"28", " ", "al1", " ", "alh8"}], "5"], "-", 
      RowBox[{"16", " ", "al3", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh1", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh11", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh13", " ", "alh8"}], "+", 
      RowBox[{"60", " ", "alh2", " ", "alh8"}], "+", 
      RowBox[{"12", " ", "alh4", " ", "alh8"}], "+", 
      RowBox[{"12", " ", "alh6", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh7", " ", "alh8"}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["alh8", "2"]}], "+", 
      RowBox[{"6", " ", "alh4", " ", "alh9"}], "+", 
      RowBox[{"6", " ", "alh4", " ", "alyb"}], "+", 
      RowBox[{"6", " ", "alh2", " ", "alyt"}], "-", 
      RowBox[{"6", " ", "alh10", " ", "alytau"}], "-", 
      RowBox[{"8", " ", "alh12", " ", "alytau"}], "-", 
      RowBox[{"8", " ", "alh13", " ", "alytau"}], "-", 
      RowBox[{"10", " ", "alh3", " ", "alytau"}], "-", 
      RowBox[{"2", " ", "alh4", " ", "alytau"}], "-", 
      RowBox[{"6", " ", "alh5", " ", "alytau"}], "-", 
      RowBox[{"2", " ", "alh6", " ", "alytau"}], "-", 
      RowBox[{"6", " ", "alh9", " ", "alytau"}], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h13", " ", "h4", " ", "h6"}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h3", " ", "h4", " ", "h5", " ", "h6"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h4", "2"], " ", 
        SuperscriptBox["h6", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h2", " ", "h6", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h2", " ", "h7", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h2", "2"], " ", 
        SuperscriptBox["h8", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h10", " ", "h4", " ", "h6", " ", "h9"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h2", " ", "h8", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h3", " ", "h4", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h4", " ", "h5", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h13", " ", "h3", " ", "h6", " ", "ytau"}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h14", " ", "h4", " ", "h6", " ", "ytau"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h6", "2"], " ", "yb", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13", " ", "al1", " ", "alh1"}], "15"]}], "-", 
      RowBox[{"3", " ", "al2", " ", "alh1"}], "-", 
      FractionBox[
       RowBox[{"16", " ", "al3", " ", "alh1"}], "3"], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["alh1", "2"]}], "+", 
      RowBox[{"4", " ", "alh1", " ", "alh11"}], "+", 
      RowBox[{"2", " ", "alh1", " ", "alh13"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "al1", " ", "alh14"}], "15"], "-", 
      RowBox[{"3", " ", "al2", " ", "alh14"}], "-", 
      FractionBox[
       RowBox[{"16", " ", "al3", " ", "alh14"}], "3"], "+", 
      RowBox[{"2", " ", "alh1", " ", "alh14"}], "+", 
      RowBox[{"3", " ", "alh12", " ", "alh14"}], "+", 
      RowBox[{"8", " ", "alh13", " ", "alh14"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["alh14", "2"]}], "-", 
      FractionBox[
       RowBox[{"19", " ", "al1", " ", "alh2"}], "15"], "-", 
      RowBox[{"9", " ", "al2", " ", "alh2"}], "-", 
      FractionBox[
       RowBox[{"64", " ", "al3", " ", "alh2"}], "3"], "+", 
      RowBox[{"10", " ", "alh1", " ", "alh2"}], "+", 
      RowBox[{"5", " ", "alh11", " ", "alh2"}], "+", 
      RowBox[{"8", " ", "alh14", " ", "alh2"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["alh2", "2"]}], "-", 
      FractionBox[
       RowBox[{"7", " ", "al1", " ", "alh4"}], "15"], "-", 
      RowBox[{"3", " ", "al2", " ", "alh4"}], "-", 
      FractionBox[
       RowBox[{"16", " ", "al3", " ", "alh4"}], "3"], "+", 
      RowBox[{"2", " ", "alh1", " ", "alh4"}], "+", 
      RowBox[{"6", " ", "alh12", " ", "alh4"}], "+", 
      RowBox[{"4", " ", "alh13", " ", "alh4"}], "+", 
      RowBox[{"13", " ", "alh14", " ", "alh4"}], "+", 
      RowBox[{"8", " ", "alh2", " ", "alh4"}], "+", 
      RowBox[{"4", " ", "alh3", " ", "alh4"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["alh4", "2"]}], "-", 
      FractionBox[
       RowBox[{"14", " ", "al1", " ", "alh6"}], "15"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh6"}], "-", 
      FractionBox[
       RowBox[{"32", " ", "al3", " ", "alh6"}], "3"], "+", 
      RowBox[{"4", " ", "alh1", " ", "alh6"}], "+", 
      RowBox[{"6", " ", "alh10", " ", "alh6"}], "+", 
      RowBox[{"3", " ", "alh12", " ", "alh6"}], "+", 
      RowBox[{"16", " ", "alh13", " ", "alh6"}], "+", 
      RowBox[{"27", " ", "alh14", " ", "alh6"}], "+", 
      RowBox[{"18", " ", "alh2", " ", "alh6"}], "+", 
      RowBox[{"3", " ", "alh3", " ", "alh6"}], "+", 
      RowBox[{"17", " ", "alh4", " ", "alh6"}], "+", 
      RowBox[{"5", " ", "alh5", " ", "alh6"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["alh6", "2"]}], "+", 
      RowBox[{"5", " ", "alh1", " ", "alh7"}], "-", 
      FractionBox[
       RowBox[{"19", " ", "al1", " ", "alh8"}], "15"], "-", 
      RowBox[{"9", " ", "al2", " ", "alh8"}], "-", 
      FractionBox[
       RowBox[{"64", " ", "al3", " ", "alh8"}], "3"], "+", 
      RowBox[{"19", " ", "alh1", " ", "alh8"}], "+", 
      RowBox[{"5", " ", "alh11", " ", "alh8"}], "+", 
      RowBox[{"2", " ", "alh12", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh13", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh14", " ", "alh8"}], "+", 
      RowBox[{"66", " ", "alh2", " ", "alh8"}], "+", 
      RowBox[{"2", " ", "alh3", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh4", " ", "alh8"}], "+", 
      RowBox[{"2", " ", "alh5", " ", "alh8"}], "+", 
      RowBox[{"12", " ", "alh6", " ", "alh8"}], "+", 
      RowBox[{"4", " ", "alh7", " ", "alh8"}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["alh8", "2"]}], "+", 
      RowBox[{"3", " ", "alh4", " ", "alh9"}], "-", 
      RowBox[{"3", " ", "alh10", " ", "alyb"}], "-", 
      RowBox[{"4", " ", "alh12", " ", "alyb"}], "-", 
      RowBox[{"4", " ", "alh13", " ", "alyb"}], "+", 
      RowBox[{"2", " ", "alh2", " ", "alyb"}], "-", 
      RowBox[{"6", " ", "alh3", " ", "alyb"}], "+", 
      RowBox[{"3", " ", "alh4", " ", "alyb"}], "-", 
      RowBox[{"2", " ", "alh5", " ", "alyb"}], "+", 
      RowBox[{"4", " ", "alh6", " ", "alyb"}], "-", 
      RowBox[{"3", " ", "alh9", " ", "alyb"}], "-", 
      RowBox[{"alh1", " ", "alyt"}], "-", 
      RowBox[{"4", " ", "alh11", " ", "alyt"}], "+", 
      RowBox[{"7", " ", "alh2", " ", "alyt"}], "-", 
      RowBox[{"2", " ", "alh6", " ", "alyt"}], "-", 
      RowBox[{"3", " ", "alh7", " ", "alyt"}], "-", 
      RowBox[{"3", " ", "alh8", " ", "alyt"}], "+", 
      RowBox[{"alh4", " ", "alytau"}], "+", 
      RowBox[{"alh6", " ", "alytau"}], "+", 
      FractionBox[
       RowBox[{"h13", " ", "h14", " ", "h3", " ", "h4"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h12", " ", "h14", " ", "h3", " ", "h6"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h13", " ", "h4", " ", "h6"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "h13", " ", "h14", " ", "h5", " ", "h6"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h3", " ", "h4", " ", "h5", " ", "h6"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h4", "2"], " ", 
        SuperscriptBox["h6", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h2", " ", "h4", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h2", " ", "h6", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h1", " ", "h2", " ", "h7", " ", "h8"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h1", "2"], " ", 
        SuperscriptBox["h8", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h2", "2"], " ", 
        SuperscriptBox["h8", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h10", " ", "h4", " ", "h6", " ", "h9"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h3", " ", "h4", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h13", " ", "h4", " ", "h5", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h13", " ", "h3", " ", "h6", " ", "yb"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "h14", " ", "h4", " ", "h6", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h2", " ", "h3", " ", "h8", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h1", " ", "h13", " ", "h6", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h1", "2"], " ", "h7", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "h1", " ", "h2", " ", "h8", " ", "yt"}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{"h14", " ", "h4", " ", "h6", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h6", "2"], " ", "yb", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"26", " ", "al1", " ", "alh1"}], "15"]}], "-", 
      RowBox[{"6", " ", "al2", " ", "alh1"}], "-", 
      FractionBox[
       RowBox[{"32", " ", "al3", " ", "alh1"}], "3"], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["alh1", "2"]}], "+", 
      RowBox[{"8", " ", "alh1", " ", "alh11"}], "+", 
      RowBox[{"2", " ", "alh1", " ", "alh12"}], "+", 
      RowBox[{"4", " ", "alh1", " ", "alh13"}], "-", 
      FractionBox[
       RowBox[{"18", " ", "al1", " ", "alh2"}], "5"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh2"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh2"}], "+", 
      RowBox[{"14", " ", "alh1", " ", "alh2"}], "+", 
      RowBox[{"4", " ", "alh11", " ", "alh2"}], "+", 
      RowBox[{"2", " ", "alh14", " ", "alh2"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["alh2", "2"]}], "+", 
      RowBox[{"2", " ", "alh1", " ", "alh3"}], "+", 
      RowBox[{"4", " ", "alh2", " ", "alh4"}], "+", 
      RowBox[{"2", " ", "alh1", " ", "alh5"}], "-", 
      FractionBox[
       RowBox[{"8", " ", "al1", " ", "alh6"}], "5"], "-", 
      RowBox[{"16", " ", "al3", " ", "alh6"}], "+", 
      RowBox[{"8", " ", "alh1", " ", "alh6"}], "+", 
      RowBox[{"6", " ", "alh10", " ", "alh6"}], "+", 
      RowBox[{"4", " ", "alh12", " ", "alh6"}], "+", 
      RowBox[{"16", " ", "alh13", " ", "alh6"}], "+", 
      RowBox[{"4", " ", "alh14", " ", "alh6"}], "+", 
      RowBox[{"18", " ", "alh2", " ", "alh6"}], "+", 
      RowBox[{"4", " ", "alh3", " ", "alh6"}], "+", 
      RowBox[{"4", " ", "alh4", " ", "alh6"}], "+", 
      RowBox[{"4", " ", "alh5", " ", "alh6"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["alh6", "2"]}], "+", 
      RowBox[{"8", " ", "alh1", " ", "alh7"}], "-", 
      FractionBox[
       RowBox[{"18", " ", "al1", " ", "alh8"}], "5"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh8"}], "-", 
      RowBox[{"16", " ", "al3", " ", "alh8"}], "+", 
      RowBox[{"32", " ", "alh1", " ", "alh8"}], "+", 
      RowBox[{"4", " ", "alh11", " ", "alh8"}], "+", 
      RowBox[{"4", " ", "alh12", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh13", " ", "alh8"}], "+", 
      RowBox[{"64", " ", "alh2", " ", "alh8"}], "+", 
      RowBox[{"4", " ", "alh3", " ", "alh8"}], "+", 
      RowBox[{"2", " ", "alh5", " ", "alh8"}], "+", 
      RowBox[{"12", " ", "alh6", " ", "alh8"}], "+", 
      RowBox[{"2", " ", "alh7", " ", "alh8"}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["alh8", "2"]}], "+", 
      RowBox[{"2", " ", "alh2", " ", "alyb"}], "+", 
      RowBox[{"4", " ", "alh6", " ", "alyb"}], "-", 
      RowBox[{"4", " ", "alh1", " ", "alyt"}], "-", 
      RowBox[{"8", " ", "alh11", " ", "alyt"}], "-", 
      RowBox[{"2", " ", "alh14", " ", "alyt"}], "+", 
      RowBox[{"8", " ", "alh2", " ", "alyt"}], "-", 
      RowBox[{"2", " ", "alh4", " ", "alyt"}], "-", 
      RowBox[{"4", " ", "alh6", " ", "alyt"}], "-", 
      RowBox[{"6", " ", "alh7", " ", "alyt"}], "-", 
      RowBox[{"6", " ", "alh8", " ", "alyt"}], "+", 
      RowBox[{"2", " ", "alh2", " ", "alytau"}], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h2", " ", "h4", " ", "h8"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h2", " ", "h6", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h1", " ", "h2", " ", "h7", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["h1", "2"], " ", 
        SuperscriptBox["h8", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h2", "2"], " ", 
        SuperscriptBox["h8", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h2", " ", "h3", " ", "h8", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h1", " ", "h12", " ", "h4", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h1", " ", "h13", " ", "h6", " ", "yt"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h1", "2"], " ", "h7", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", "h1", " ", "h2", " ", "h8", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h1", " ", "h3", " ", "yb", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h2", " ", "h3", " ", "h8", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"34", " ", "al1", " ", "alh10"}], "15"]}], "-", 
      RowBox[{"6", " ", "al2", " ", "alh10"}], "-", 
      FractionBox[
       RowBox[{"64", " ", "al3", " ", "alh10"}], "3"], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["alh10", "2"]}], "+", 
      RowBox[{"6", " ", "alh10", " ", "alh11"}], "-", 
      FractionBox[
       RowBox[{"38", " ", "al1", " ", "alh13"}], "15"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh13"}], "-", 
      FractionBox[
       RowBox[{"80", " ", "al3", " ", "alh13"}], "3"], "+", 
      RowBox[{"6", " ", "alh1", " ", "alh13"}], "+", 
      RowBox[{"24", " ", "alh10", " ", "alh13"}], "+", 
      RowBox[{"8", " ", "alh12", " ", "alh13"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["alh13", "2"]}], "+", 
      RowBox[{"10", " ", "alh13", " ", "alh14"}], "-", 
      FractionBox[
       RowBox[{"14", " ", "al1", " ", "alh3"}], "15"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh3"}], "-", 
      FractionBox[
       RowBox[{"32", " ", "al3", " ", "alh3"}], "3"], "+", 
      RowBox[{"2", " ", "alh1", " ", "alh3"}], "+", 
      RowBox[{"12", " ", "alh10", " ", "alh3"}], "+", 
      RowBox[{"10", " ", "alh12", " ", "alh3"}], "+", 
      RowBox[{"34", " ", "alh13", " ", "alh3"}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["alh3", "2"]}], "+", 
      RowBox[{"6", " ", "alh13", " ", "alh4"}], "+", 
      RowBox[{"8", " ", "alh3", " ", "alh4"}], "-", 
      FractionBox[
       RowBox[{"14", " ", "al1", " ", "alh5"}], "15"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh5"}], "-", 
      FractionBox[
       RowBox[{"32", " ", "al3", " ", "alh5"}], "3"], "+", 
      RowBox[{"2", " ", "alh1", " ", "alh5"}], "+", 
      RowBox[{"18", " ", "alh10", " ", "alh5"}], "+", 
      RowBox[{"2", " ", "alh12", " ", "alh5"}], "+", 
      RowBox[{"42", " ", "alh13", " ", "alh5"}], "+", 
      RowBox[{"26", " ", "alh3", " ", "alh5"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["alh5", "2"]}], "-", 
      FractionBox[
       RowBox[{"38", " ", "al1", " ", "alh6"}], "15"], "-", 
      RowBox[{"6", " ", "al2", " ", "alh6"}], "-", 
      FractionBox[
       RowBox[{"80", " ", "al3", " ", "alh6"}], "3"], "+", 
      RowBox[{"6", " ", "alh1", " ", "alh6"}], "+", 
      RowBox[{"24", " ", "alh10", " ", "alh6"}], "+", 
      RowBox[{"6", " ", "alh12", " ", "alh6"}], "+", 
      RowBox[{"76", " ", "alh13", " ", "alh6"}], "+", 
      RowBox[{"12", " ", "alh14", " ", "alh6"}], "+", 
      RowBox[{"12", " ", "alh2", " ", "alh6"}], "+", 
      RowBox[{"16", " ", "alh3", " ", "alh6"}], "+", 
      RowBox[{"8", " ", "alh4", " ", "alh6"}], "+", 
      RowBox[{"24", " ", "alh5", " ", "alh6"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["alh6", "2"]}], "+", 
      RowBox[{"6", " ", "alh13", " ", "alh7"}], "+", 
      RowBox[{"2", " ", "alh3", " ", "alh7"}], "+", 
      RowBox[{"2", " ", "alh5", " ", "alh7"}], "+", 
      RowBox[{"12", " ", "alh13", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh3", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh5", " ", "alh8"}], "+", 
      RowBox[{"12", " ", "alh6", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "alh10", " ", "alh9"}], "+", 
      RowBox[{"6", " ", "alh3", " ", "alh9"}], "-", 
      RowBox[{"2", " ", "alh1", " ", "alyb"}], "-", 
      RowBox[{"8", " ", "alh12", " ", "alyb"}], "-", 
      RowBox[{"2", " ", "alh14", " ", "alyb"}], "-", 
      RowBox[{"6", " ", "alh2", " ", "alyb"}], "+", 
      RowBox[{"2", " ", "alh3", " ", "alyb"}], "-", 
      RowBox[{"10", " ", "alh4", " ", "alyb"}], "+", 
      RowBox[{"10", " ", "alh6", " ", "alyb"}], "-", 
      RowBox[{"6", " ", "alh8", " ", "alyb"}], "-", 
      RowBox[{"6", " ", "alh9", " ", "alyb"}], "+", 
      RowBox[{"6", " ", "alh6", " ", "alyt"}], "+", 
      RowBox[{"2", " ", "alh3", " ", "alytau"}], "+", 
      RowBox[{"2", " ", "alh5", " ", "alytau"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h13", "2"], " ", 
        SuperscriptBox["h3", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h14", " ", "h3", " ", "h4"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "h12", " ", "h13", " ", "h3", " ", "h5"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h13", " ", "h4", " ", "h6"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h14", " ", "h5", " ", "h6"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h3", " ", "h4", " ", "h5", " ", "h6"}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h13", "2"], " ", 
        SuperscriptBox["h6", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h13", " ", "h6", " ", "h7"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h13", " ", "h2", " ", "h6", " ", "h8"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h10", " ", "h3", " ", "h5", " ", "h9"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h12", " ", "h3", " ", "h4", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "h13", " ", "h3", " ", "h6", " ", "yb"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h14", " ", "h4", " ", "h6", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h1", " ", "h3", " ", "h7", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h2", " ", "h3", " ", "h8", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "h1", " ", "h13", " ", "h6", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h1", " ", "h3", " ", "yb", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h13", " ", "h4", " ", "h5", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"h13", " ", "h3", " ", "h6", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h6", "2"], " ", "yb", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.578468245749082*^9, 3.5784682483852053`*^9}, 
   3.578477531482308*^9, 3.578477718005446*^9, 3.5785066388339443`*^9, 
   3.578506748141541*^9, 3.5785088363606586`*^9, {3.578565080573991*^9, 
   3.578565087193203*^9}, {3.578575130652384*^9, 3.578575148836974*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "table of coefficients Cm2Phieta related to ",
 Cell[BoxData[
  FormBox["WYYY", TraditionalForm]]]
}], "Subsubsection",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.578477681493627*^9, 3.578477699364121*^9}, {
  3.5785041501424932`*^9, 3.5785041501426573`*^9}, {3.578507343490816*^9, 
  3.5785073582827053`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cm2Phieta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"18", " ", "aleta1", " ", "alh1"}], "+", 
      RowBox[{"3", " ", "aleta4", " ", "alh1"}], "+", 
      RowBox[{"12", " ", "aleta1", " ", "alh11"}], "+", 
      RowBox[{"12", " ", "aleta2", " ", "alh11"}], "+", 
      RowBox[{"12", " ", "aleta3", " ", "alh11"}], "+", 
      RowBox[{"18", " ", "aleta1", " ", "alh7"}], "+", 
      RowBox[{"3", " ", "aleta4", " ", "alh7"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h1", " ", "h14", " ", "h7"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta1", " ", "h1", " ", "h7", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h1", " ", "h14", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta1", " ", "h1", " ", "h8", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"12", " ", "aleta1", " ", "alh12"}], "+", 
      RowBox[{"12", " ", "aleta2", " ", "alh12"}], "+", 
      RowBox[{"12", " ", "aleta4", " ", "alh12"}], "+", 
      RowBox[{"12", " ", "aleta1", " ", "alh3"}], "+", 
      RowBox[{"3", " ", "aleta4", " ", "alh3"}], "+", 
      RowBox[{"12", " ", "aleta2", " ", "alh4"}], "+", 
      RowBox[{"9", " ", "aleta4", " ", "alh4"}], "+", 
      RowBox[{"18", " ", "aleta2", " ", "alh9"}], "+", 
      RowBox[{"3", " ", "aleta3", " ", "alh9"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h10", " ", "h12", " ", "h3"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta4", " ", "h12", " ", "h13", " ", "h3"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h12", " ", "h14", " ", "h4"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h12", " ", "h4", " ", "h8"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h14", " ", "h3", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta2", " ", "h10", " ", "h4", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h13", " ", "h4", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta1", " ", "h3", " ", "h8", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h10", " ", "h4", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h13", " ", "h4", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h3", " ", "h8", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"18", " ", "aleta2", " ", "alh10"}], "+", 
      RowBox[{"3", " ", "aleta3", " ", "alh10"}], "+", 
      RowBox[{"12", " ", "aleta1", " ", "alh13"}], "+", 
      RowBox[{"12", " ", "aleta2", " ", "alh13"}], "+", 
      RowBox[{"12", " ", "aleta4", " ", "alh13"}], "+", 
      RowBox[{"3", " ", "aleta1", " ", "alh3"}], "+", 
      RowBox[{"9", " ", "aleta1", " ", "alh5"}], "+", 
      RowBox[{"3", " ", "aleta4", " ", "alh5"}], "+", 
      RowBox[{"12", " ", "aleta2", " ", "alh6"}], "+", 
      RowBox[{"9", " ", "aleta4", " ", "alh6"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h12", " ", "h13", " ", "h3"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta2", " ", "h10", " ", "h13", " ", "h5"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", 
        SuperscriptBox["h13", "2"], " ", "h5"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h13", " ", "h14", " ", "h6"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h13", " ", "h6", " ", "h8"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h13", " ", "h3", " ", "h9"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h12", " ", "h6", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h3", " ", "h8", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h6", " ", "h9", " ", "ytau"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"9", " ", "aleta1", " ", "alh2"}], "+", 
      RowBox[{"6", " ", "aleta3", " ", "alh2"}], "+", 
      RowBox[{"6", " ", "aleta2", " ", "alh4"}], "+", 
      RowBox[{"6", " ", "aleta4", " ", "alh4"}], "+", 
      RowBox[{"6", " ", "aleta2", " ", "alh6"}], "+", 
      RowBox[{"6", " ", "aleta4", " ", "alh6"}], "+", 
      RowBox[{"18", " ", "aleta1", " ", "alh8"}], "+", 
      RowBox[{"6", " ", "aleta3", " ", "alh8"}], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta1", " ", "h2", " ", 
        SuperscriptBox["h8", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h10", " ", "h4", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h13", " ", "h4", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h12", " ", "h6", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h6", " ", "h9", " ", "ytau"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "aleta1", " ", "alh1"}], "+", 
      RowBox[{"6", " ", "aleta2", " ", "alh14"}], "+", 
      RowBox[{"5", " ", "aleta4", " ", "alh14"}], "+", 
      RowBox[{"9", " ", "aleta1", " ", "alh2"}], "+", 
      RowBox[{"7", " ", "aleta3", " ", "alh2"}], "+", 
      RowBox[{"3", " ", "aleta2", " ", "alh4"}], "+", 
      RowBox[{"2", " ", "aleta4", " ", "alh4"}], "+", 
      RowBox[{"6", " ", "aleta2", " ", "alh6"}], "+", 
      RowBox[{"5", " ", "aleta4", " ", "alh6"}], "+", 
      RowBox[{"18", " ", "aleta1", " ", "alh8"}], "+", 
      RowBox[{"7", " ", "aleta3", " ", "alh8"}], "+", 
      RowBox[{"2", " ", "aleta4", " ", "alh8"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h12", " ", "h14", " ", "h4"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h10", " ", "h14", " ", "h6"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "eta4", " ", "h13", " ", "h14", " ", "h6"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta3", " ", "h1", " ", "h11", " ", "h8"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"eta4", " ", "h14", " ", "h2", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h1", " ", "h7", " ", "h8"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta1", " ", "h2", " ", 
        SuperscriptBox["h8", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h14", " ", "h4", " ", "h9"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h10", " ", "h4", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"eta4", " ", "h13", " ", "h4", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h12", " ", "h6", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h6", " ", "h9", " ", "yb"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta3", " ", "h11", " ", "h2", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h2", " ", "h7", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h1", " ", "h8", " ", "yt"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "aleta1", " ", "alh1"}], "+", 
      RowBox[{"2", " ", "aleta4", " ", "alh1"}], "+", 
      RowBox[{"9", " ", "aleta1", " ", "alh2"}], "+", 
      RowBox[{"8", " ", "aleta3", " ", "alh2"}], "+", 
      RowBox[{"6", " ", "aleta2", " ", "alh6"}], "+", 
      RowBox[{"4", " ", "aleta4", " ", "alh6"}], "+", 
      RowBox[{"18", " ", "aleta1", " ", "alh8"}], "+", 
      RowBox[{"8", " ", "aleta3", " ", "alh8"}], "+", 
      RowBox[{"2", " ", "aleta4", " ", "alh8"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta3", " ", "h1", " ", "h11", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"eta4", " ", "h14", " ", "h2", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h1", " ", "h7", " ", "h8"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "eta1", " ", "h2", " ", 
        SuperscriptBox["h8", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"eta4", " ", "h1", " ", "h14", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta3", " ", "h11", " ", "h2", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h2", " ", "h7", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h1", " ", "h8", " ", "yt"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"18", " ", "aleta2", " ", "alh10"}], "+", 
      RowBox[{"4", " ", "aleta3", " ", "alh10"}], "+", 
      RowBox[{"12", " ", "aleta1", " ", "alh13"}], "+", 
      RowBox[{"12", " ", "aleta2", " ", "alh13"}], "+", 
      RowBox[{"12", " ", "aleta4", " ", "alh13"}], "+", 
      RowBox[{"6", " ", "aleta1", " ", "alh3"}], "+", 
      RowBox[{"2", " ", "aleta4", " ", "alh3"}], "+", 
      RowBox[{"6", " ", "aleta1", " ", "alh5"}], "+", 
      RowBox[{"2", " ", "aleta4", " ", "alh5"}], "+", 
      RowBox[{"12", " ", "aleta2", " ", "alh6"}], "+", 
      RowBox[{"10", " ", "aleta4", " ", "alh6"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h12", " ", "h13", " ", "h3"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h10", " ", "h13", " ", "h5"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", 
        SuperscriptBox["h13", "2"], " ", "h5"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"eta4", " ", "h13", " ", "h14", " ", "h6"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h13", " ", "h6", " ", "h8"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h13", " ", "h3", " ", "h9"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"eta4", " ", "h14", " ", "h3", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta4", " ", "h12", " ", "h6", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta1", " ", "h3", " ", "h8", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "eta2", " ", "h6", " ", "h9", " ", "yb"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.578477701252533*^9, 3.5784777090854473`*^9}, {
   3.578506751997864*^9, 3.578506753516691*^9}, 3.578508829527935*^9, {
   3.578565354302012*^9, 3.578565357696684*^9}, {3.578575169693828*^9, 
   3.578575192705695*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2-loop mass of the k-th scalar

k = 1 ---> Hu
k = 2 ---> Hd
k = 3 ---> L3
k = 4 ---> E3
k = 5 ---> Q3
k = 6 ---> U3
k = 7 ---> D3 \
\>", "Subsubsection",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.578507705404711*^9, 3.578507709762141*^9}, {
   3.578508366985056*^9, 3.578508580877483*^9}, {3.578564992772895*^9, 
   3.578564993749786*^9}, 3.578565391885647*^9, {3.578565519908842*^9, 
   3.578565527276536*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m2Phi", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Cm2Phih", "+", "Cm2Phieta"}], ")"}], 
    RowBox[{
     RowBox[{"\[Xi]", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.578507713275775*^9, 3.578507756550715*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "e.g. stau E3 2-loop soft mass generated by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "W\[CapitalPhi]\[CapitalPhi]Y", "+", "W\[CapitalPhi]YY", "+", "WYYY"}], 
   TraditionalForm]]],
 " is m2Phi[[4]]"
}], "Subsubsection",
 CellChangeTimes->{{3.578509250113303*^9, 3.57850925559305*^9}, {
  3.578565415913567*^9, 3.578565445172991*^9}, {3.578567353462516*^9, 
  3.578567360955326*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m2Phi", "[", 
   RowBox[{"[", "4", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.578509234945961*^9, 3.578509242803719*^9}, {
   3.578565453132365*^9, 3.5785654615327063`*^9}, 3.578567748681528*^9, 
   3.578567789735735*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
coefficient Cm2L3Hdh related to W\[CapitalPhi]\[CapitalPhi]Y+W\[CapitalPhi]YY\
\
\>", "Subsubsection",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.578504278935089*^9, 3.578504286911352*^9}, {
   3.57850519640716*^9, 3.578505206399314*^9}, {3.5785086270051537`*^9, 
   3.578508646677511*^9}, 3.5785087516692123`*^9, {3.578508853277782*^9, 
   3.578508874510418*^9}, {3.57856613236832*^9, 3.5785661540390987`*^9}, {
   3.578567641006013*^9, 3.578567642604423*^9}, 3.578567676736783*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cm2L3Hdh", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h1", "2"], " ", "h12", " ", "h13"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h10", "2"], " ", "h12", " ", "h13"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["h12", "3"], " ", "h13"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "h12", " ", 
      SuperscriptBox["h13", "3"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["h14", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["h3", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h14", " ", "h3", " ", "h4"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["h4", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h1", "2"], " ", "h3", " ", "h5"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["h10", "2"], " ", "h3", " ", "h5"}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"21", " ", 
      SuperscriptBox["h12", "2"], " ", "h3", " ", "h5"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"39", " ", 
      SuperscriptBox["h13", "2"], " ", "h3", " ", "h5"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"27", " ", 
      SuperscriptBox["h3", "3"], " ", "h5"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h3", " ", 
      SuperscriptBox["h4", "2"], " ", "h5"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"21", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["h5", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h3", " ", 
      SuperscriptBox["h5", "3"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h13", " ", "h14", " ", "h3", " ", "h6"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h1", "2"], " ", "h4", " ", "h6"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h10", "2"], " ", "h4", " ", "h6"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["h12", "2"], " ", "h4", " ", "h6"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["h13", "2"], " ", "h4", " ", "h6"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h14", "2"], " ", "h4", " ", "h6"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h2", "2"], " ", "h4", " ", "h6"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h3", "2"], " ", "h4", " ", "h6"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["h4", "3"], " ", "h6"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h14", " ", "h5", " ", "h6"}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h4", " ", 
      SuperscriptBox["h5", "2"], " ", "h6"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["h6", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h3", " ", "h5", " ", 
      SuperscriptBox["h6", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "h4", " ", 
      SuperscriptBox["h6", "3"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h1", " ", "h13", " ", "h4", " ", "h7"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h1", " ", "h12", " ", "h6", " ", "h7"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["h7", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h3", " ", "h5", " ", 
      SuperscriptBox["h7", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h13", " ", "h2", " ", "h4", " ", "h8"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h2", " ", "h6", " ", "h8"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["h8", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h3", " ", "h5", " ", 
      SuperscriptBox["h8", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h4", " ", "h6", " ", 
      SuperscriptBox["h8", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"27", " ", 
      SuperscriptBox["h10", "3"], " ", "h9"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", 
      SuperscriptBox["h11", "2"], " ", "h9"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", 
      SuperscriptBox["h12", "2"], " ", "h9"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", 
      SuperscriptBox["h13", "2"], " ", "h9"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h10", " ", 
      SuperscriptBox["h3", "2"], " ", "h9"}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", 
      SuperscriptBox["h4", "2"], " ", "h9"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h10", " ", 
      SuperscriptBox["h5", "2"], " ", "h9"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", 
      SuperscriptBox["h6", "2"], " ", "h9"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["h9", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h3", " ", "h5", " ", 
      SuperscriptBox["h9", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h4", " ", "h6", " ", 
      SuperscriptBox["h9", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h10", " ", 
      SuperscriptBox["h9", "3"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h13", " ", "h3", " ", "h4", " ", "yb"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h12", " ", "h4", " ", "h5", " ", "yb"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h3", " ", "h6", " ", "yb"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h13", " ", "h5", " ", "h6", " ", "yb"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h14", " ", 
      SuperscriptBox["h6", "2"], " ", "yb"}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h1", " ", "h5", " ", "h7", " ", "yb"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h2", " ", "h5", " ", "h8", " ", "yb"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h3", " ", "h5", " ", 
      SuperscriptBox["yb", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h4", " ", "h6", " ", 
      SuperscriptBox["yb", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h1", " ", "h13", " ", "h4", " ", "yt"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h1", " ", "h12", " ", "h6", " ", "yt"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h1", " ", "h5", " ", "yb", " ", "yt"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h4", " ", "h6", " ", 
      SuperscriptBox["yt", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", "h13", " ", "h3", " ", "h4", " ", "ytau"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h14", " ", 
      SuperscriptBox["h4", "2"], " ", "ytau"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"h12", " ", "h3", " ", "h6", " ", "ytau"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h13", " ", "h5", " ", "h6", " ", "ytau"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h14", " ", 
      SuperscriptBox["h6", "2"], " ", "ytau"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h4", " ", "h6", " ", "yb", " ", "ytau"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"h12", " ", "h13", " ", 
      SuperscriptBox["ytau", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "h3", " ", "h5", " ", 
      SuperscriptBox["ytau", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", "h9", " ", 
      SuperscriptBox["ytau", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.578504288890476*^9, 3.578504292889592*^9}, {
   3.578506369288553*^9, 3.578506386873356*^9}, {3.578506438831245*^9, 
   3.578506444726787*^9}, 3.5785068202712317`*^9, {3.5785087347194567`*^9, 
   3.578508736846753*^9}, 3.578508817306747*^9, {3.578565474639043*^9, 
   3.578565476388723*^9}, {3.5785752135226297`*^9, 3.578575220995363*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["coefficient Cm2L3Hdeta related to WYYY", "Subsubsection",
 CellChangeTimes->{{3.5785661912498493`*^9, 3.578566198550026*^9}, {
  3.578567671464364*^9, 3.5785676788086147`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cm2L3Hdeta", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "h13", " ", "h4", " ", "h8", " ", "\[Eta]1"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h6", " ", "h8", " ", "\[Eta]1"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h5", " ", "h8", " ", "yb", " ", "\[Eta]1"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["\[Eta]1", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h3", " ", "h5", " ", 
      SuperscriptBox["\[Eta]1", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", "h13", " ", "h3", " ", "\[Eta]2"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h10", " ", "h12", " ", "h5", " ", "\[Eta]2"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h3", " ", "h9", " ", "\[Eta]2"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h10", " ", "h6", " ", "yb", " ", "\[Eta]2"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", "h6", " ", "ytau", " ", "\[Eta]2"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h4", " ", "h9", " ", "ytau", " ", "\[Eta]2"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["\[Eta]2", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h4", " ", "h6", " ", 
      SuperscriptBox["\[Eta]2", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h10", " ", "h9", " ", 
      SuperscriptBox["\[Eta]2", "2"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h10", " ", "h9", " ", 
      SuperscriptBox["\[Eta]3", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["h12", "2"], " ", "h3", " ", "\[Eta]4"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["h13", "2"], " ", "h3", " ", "\[Eta]4"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h13", " ", "h14", " ", "h4", " ", "\[Eta]4"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h13", " ", "h5", " ", "\[Eta]4"}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h14", " ", "h6", " ", "\[Eta]4"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h14", " ", "h5", " ", "yb", " ", "\[Eta]4"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h13", " ", "h6", " ", "yb", " ", "\[Eta]4"}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h4", " ", "ytau", " ", "\[Eta]4"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h13", " ", "h6", " ", "ytau", " ", "\[Eta]4"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h12", " ", "h13", " ", 
      SuperscriptBox["\[Eta]4", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "h3", " ", "h5", " ", 
      SuperscriptBox["\[Eta]4", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "h4", " ", "h6", " ", 
      SuperscriptBox["\[Eta]4", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.578506448249261*^9, 3.578506452839053*^9}, 
   3.578506822071114*^9, {3.578508739399233*^9, 3.57850874049476*^9}, 
   3.57850882228115*^9, {3.578565486287341*^9, 3.5785654910308323`*^9}, {
   3.578566666189899*^9, 3.578566667101614*^9}, 3.578566755301194*^9, 
   3.578566920642412*^9, {3.578575229875186*^9, 3.578575239355268*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["2-loop soft mass term mixing L3 and Hd", "Subsubsection",
 CellChangeTimes->{{3.578566866514984*^9, 3.5785669161073008`*^9}, {
  3.578567690697053*^9, 3.57856769136038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m2L3Hd", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Cm2L3Hdh", "+", "Cm2L3Hdeta"}], ")"}], 
    RowBox[{
     RowBox[{"\[Xi]", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", 
       RowBox[{"\[Pi]", "^", "2"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.578508745503793*^9, 3.578508785681048*^9}, 
   3.578566685275031*^9}]
}, Open  ]]
},
WindowSize->{859, 690},
WindowMargins->{{109, Automatic}, {Automatic, 11}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 334, 4, 24, "Subsubsection"],
Cell[916, 28, 662, 15, 116, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1615, 48, 290, 5, 24, "Subsubsection"],
Cell[1908, 55, 315, 8, 71, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2260, 68, 232, 3, 24, "Subsubsection"],
Cell[2495, 73, 308, 6, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2840, 84, 278, 4, 35, "Subsubsection"],
Cell[3121, 90, 2339, 64, 131, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5497, 159, 226, 3, 35, "Subsubsection"],
Cell[5726, 164, 372, 8, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6135, 177, 247, 3, 24, "Subsubsection"],
Cell[6385, 182, 782, 16, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7204, 203, 127, 1, 24, "Subsubsection"],
Cell[7334, 206, 858, 18, 49, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8229, 229, 130, 1, 24, "Subsubsection"],
Cell[8362, 232, 505, 13, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8904, 250, 546, 12, 35, "Subsubsection"],
Cell[9453, 264, 43874, 1023, 2501, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[53364, 1292, 336, 8, 29, "Subsubsection"],
Cell[53703, 1302, 14221, 334, 820, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[67961, 1641, 431, 15, 133, "Subsubsection"],
Cell[68395, 1658, 357, 11, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68789, 1674, 402, 11, 24, "Subsubsection"],
Cell[69194, 1687, 266, 6, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69497, 1698, 502, 9, 35, "Subsubsection"],
Cell[70002, 1709, 12385, 353, 481, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82424, 2067, 182, 2, 24, "Subsubsection"],
Cell[82609, 2071, 4887, 127, 223, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[87533, 2203, 179, 2, 18, "Subsubsection"],
Cell[87715, 2207, 386, 12, 27, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

